Number Theory of Decaying Turbulence 3: Comparing with Physical and Numerical Experiments

We compare the predictions of the Euler-ensemble solution of freely decaying incompressible turbulence with simulations and experiments: the scaling function of the energy spectrum, the index of the second-order structure function and the decay laws. The predictions have a fixed shape; only their normalization and scale are fitted. In the final $4096^3$ direct numerical simulations of Rodhiya and Sreenivasan, the turbulent attractor is selected by a parabola law for the growth of the bulk length. Along it the collapsed spectrum depends only on the instantaneous Reynolds number, identically for Saffman and Loitsyansky initial spectra; extrapolated to infinite Reynolds number, it agrees with the theory to 1% in the bulk of the enstrophy range, below the dissipation range. The energy balance holds exactly. The energy integral of the theory diverges in the infrared, so energy and enstrophy depend on how a finite flow cuts off the spectrum: with a sharp cutoff $k_0$, the decay laws, energy $\propto t^{-5/4}$ and enstrophy $\propto t^{-9/4}$, are reached only when the cutoff enters the $k^{-7/2}$ tail of the spectrum. Such a cutoff is only an estimate; the reliable test is the bulk of the spectrum. Fitted to the simulations, the cutoff lies at the lower edge of the bulk, where the spectrum still carries the initial data, and the decay exponents depend on the initial infrared spectrum. In the Max Planck wind tunnel at $Re_\lambda$ up to 5779, the longitudinal index extrapolated to infinite Reynolds number matches the odd ensemble with one scale parameter at large separations, where standard crossover forms fail. The freely decaying turbulent blob of Matsuzawa et al. is too small, too inhomogeneous and too weak to display the attractor. The theory is derived in the first two papers of this series.

==> anc/Migdal_NTDT3_Supplementary.tex <==
\documentclass[11pt,a4paper]{article}

\usepackage[utf8]{inputenc}
\usepackage{xr-hyper}
\usepackage{float}
\usepackage{amsmath, amssymb, amsfonts, amsthm}
\usepackage{graphicx}
\usepackage{hyperref}
\externaldocument[M-]{Migdal_NTDT3}
\setlength{\emergencystretch}{3em}   % lets TeX break lines before long author-year citations
\usepackage[margin=1in]{geometry}
%%%% Packages %%%%
\usepackage{graphicx}
\usepackage{amsmath}
\numberwithin{equation}{section}
\usepackage{amssymb}
\usepackage{mathtools}
\DeclarePairedDelimiter{\norm}{\lVert}{\rVert}
\usepackage{hyperref}
\usepackage{subcaption}
\usepackage{xfrac}


\usepackage{amsthm}
\newcommand{\lrb}[1]{\left\{ #1 \right\}}

\newtheorem{lemma}{Lemma}
\newtheorem{remark}{Remark}
\newtheorem{theorem}{Theorem}
\newtheorem{corollary}{Corollary}
\newtheorem{proposition}{Proposition}
%%%% Custom macros from user's original file %%%%

\def\Sc{\mathit{Sc}}
\newcommand{\vect}[1]{\boldsymbol{#1}}
\def\NS{Navier-Stokes}
\def\YM{Yang-Mills}
\def\VEV#1{\left\langle #1 \right\rangle}
\def\I{\mathrm{i}}
\def\D{\mathcal{D}}
\def\tr{\mathrm{tr}}
\def\pd{\partial}
\def\ff#1{\frac{\delta}{\delta #1}}
\def\fbyf#1#2{\frac{\delta #1}{\delta #2}}
\DeclarePairedDelimiter{\floor}{\lfloor}{\rfloor}
\def\Ra{\Rightarrow}
\def\lrb#1{\left(#1\right)}
\def\fp#1{\left\{#1\right\}}
\def\lb#1{\left[#1\right.}
\def\rb#1{\left.#1\right]}
%\def\pctWPDF#1#2#3{} % Placeholder for custom figure command
\include{mymacros}
% ---------------------------------------------------------
% Royal Society Supplementary Material Format:
% This ensures equations, figures, and sections 
% are numbered as S1, S2, etc.
% ---------------------------------------------------------
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}

\title{\Large \textbf{Supplementary Material for:}\\ 
\vspace{0.5em}
\large \textit{Number Theory of Decaying Turbulence 3: \\
Comparing with Physical and Numerical Experiments}}

\author{Alexander Migdal\\
\textit{\small Institute for Advanced Study, Princeton, NJ, USA}}

\date{}

\begin{document}

\maketitle
\tableofcontents
\setcounter{equation}{0}
\setcounter{figure}{0}
\numberwithin{equation}{section}

% =========================================================
% SASHA: PASTE YOUR ORIGINAL APPENDIX B LATEX SOURCE CODE BELOW
% (You can change \section*{Appendix B} to \section{Full derivation...})
% =========================================================



% =========================================================
% SASHA: PASTE YOUR ORIGINAL APPENDIX B LATEX SOURCE CODE ABOVE
% =========================================================

% If you have a separate bibliography for the supplement, include it here:
% \bibliographystyle{plain}
% \bibliography{your_bib_file}

\section{DNS length scale, scaling collapse and matching}
\label{sec:SM_DNS}

\subsection{DNS length scale and scaling collapse}

The data are the final delivery of the \(4096^3\) simulations of Rodhiya and Sreenivasan: five runs with a
Birkhoff--Saffman (BS) and four with a Loitsyansky--Kolmogorov--Batchelor (LKB) initial spectrum, each with
\(736\)--\(2039\) snapshots of the shell spectrum \(E(k,t_n)\), \(k=1,\dots,2047\), unequally spaced in time up to
\(t=1\)--\(2.4\times10^5\). For each snapshot the empirical bulk length scale is defined by
\begin{equation}
    L_n
    =
    \exp{
    -
    \frac{
    \sum_k E(k,t_n)k^2\log k
    }{
    \mathcal E_n
    }
    },
    \qquad
    \mathcal E_n
    =
    \sum_k E(k,t_n)k^2 .
    \label{SM_DNSLengthScale}
\end{equation}
This enstrophy-weighted logarithmic mean suppresses the infrared modes most
affected by the finite simulation box and emphasizes the bulk spectral range
where the universal collapse is observed.

The rescaled variable is \(\kappa=kL_n\), and the collapsed spectrum is
\begin{equation}
    h_n(\kappa)=\frac{E(\kappa/L_n,t_n)}{L_n^3\,\mathcal E_n} .
    \label{SM_eq_collapse}
\end{equation}
For a self-similar spectrum \(E(k,t)=c\,L(t)^{-a}H(kL(t))\) with \(L_n\propto L(t_n)\), the enstrophy is
\(\mathcal E_n\propto c\,L_n^{-a-3}\), so that \(h_n(\kappa)\propto H(\kappa)\) does not depend on the snapshot, whatever
\(c\) and \(a\). Without the factor \(L_n^{-3}\) the collapsed spectrum would grow as \(L_n^3\): \(L_n\) grows \(16\)-fold
over the turbulent attractor, \(L_n^3\) by \(4\times10^3\), and a plain average over it would be dominated by its latest
snapshots.

Each snapshot's \(\log h_n\) is interpolated linearly in \(\log\kappa\) between its own shells, onto a grid of step
\(0.02\), so that every snapshot carries the same weight at every \(\kappa\). Averaging instead all snapshots and shells
that fall into a bin of \(\log\kappa\) would weight the early snapshots, whose shells are dense in \(\log\kappa\), far
more than the late ones. The collapsed spectra are averaged over the snapshots in bins of time a factor \(1.56\) wide,
first in each run and then over the runs of each initial spectrum, and the error bars are the run-to-run standard
errors. The temporal spread of the snapshots is not used as an error, since successive snapshots are strongly
correlated. Along the attractor the run-to-run errors are \(0.02\)--\(0.4\%\) in the range of the comparison.

Each time bin carries the mean \(1/Re_\lambda\) of its snapshots, with the instantaneous
\(Re_\lambda=u'\lambda/\nu\), \(u'^2=\frac23\sum_kE\), \(\lambda^2=5\sum_kE/\mathcal E_n\). The data do not record the
viscosity; it is taken from the energy balance \(-d\sum_kE/dt=2\nu\,\mathcal E_n\), constant to \(0.6\%\) over
\(0.5<t<5000\) in each run. The normalization of \(Re_\lambda\) is fixed by placing the dissipation range at its
universal position in \(k\eta\), which divides \(Re_\lambda\) computed in the units of the data by \(9.9\). The
velocity-derivative skewness from the enstrophy budget,
\(S=-\frac{6\sqrt{15}}{7}\bigl(d\mathcal E_n/dt+2\nu\sum_kk^4E\bigr)/(2\mathcal E_n)^{3/2}\), is then \(-0.53\) in the
BS and \(-0.48\) in the LKB runs, standard values at these Reynolds numbers. BS run~4 stores its spectra with an extra
overall factor of about \(4.4\): its skewness in the units of the data is \(2.2\) times smaller than in the other BS
runs, while its energy transfer, its length scales and its collapsed spectra coincide with theirs at equal times. Its
\(Re_\lambda\) is rescaled by this factor; its collapsed spectra~\eqref{SM_eq_collapse} are independent of it. The
extrapolation to \(1/Re_\lambda\to0\) does not depend on the normalization of \(Re_\lambda\).

The full time series contains three stages: the stochastization stage, in which the spectrum relaxes from its initial
form, the turbulent attractor, and decayed turbulence. The attractor is selected by the parabolic law of the main text,
Eq.~\eqref{M-eq:parabolaLaw},
\begin{equation}
    t=A+B L_n+C L_n^2 ,
    \label{SM_eq_parabolic_L}
\end{equation}
fitted with weights \(1/t\), that is, by relative deviations. With \(L_0=-B/(2C)\) and \(t_0=A-B^2/(4C)\) it reads
\(L_n=L_0+\sqrt{(t-t_0)/C}\), the diffusive growth \(L\propto\sqrt t\) with offsets in length and time. The law holds
from \(t\approx3\) to \(t\approx10^3\) in every run. Over \(4.6\le t\le817\), the snapshots \(N=120\)--\(1000\) of BS
run~1 and the same times in the other runs, the rms deviation is \(0.7\)--\(1.2\%\) of \(t\) and the maximum
\(2.3\)--\(4.2\%\), with \(C^{-1}=0.49\)--\(0.50\,\nu\) in the BS and \(0.60\,\nu\) in the LKB runs,
\(L_0\approx-0.002\) in units where the box is \(2\pi\), and \(t_0=-4\) (BS) to \(-6\) (LKB). Starting the window at
\(t=2.2\) raises the maximum deviation to \(9\)--\(13\%\), starting it at \(t=1.5\) to \(31\)--\(42\%\); extending it to
\(t=1620\) raises the rms deviation to \(1.2\)--\(1.4\%\), and to \(t=3050\) to \(1.5\)--\(2.0\%\), with maxima of
\(4\)--\(8\%\). This window is the turbulent attractor. Along it \(Re_\lambda\) falls from \(87\) to \(44\) in the BS and
from \(88\) to \(29\) in the LKB runs.

\subsection{Matching procedure}

The DNS scaling function and the theoretical curve are related by
\[
    h_{\mathrm{DNS}}(\log\kappa)
    =
    \mathcal A\,H(\log\kappa+\xi_0).
\]
The amplitude \(\mathcal A\) converts the arbitrary DNS energy normalization into
the theoretical normalization. The shift \(\xi_0\) converts the empirical length
scale \(L_n\) into the theoretical variable \(\sqrt{\tilde\nu t}\). The theoretical \(H(\xi)\) is evaluated by the
Mellin--Barnes integral along \(\Re p=-1.5\), which agrees with the thimble reconstruction of the companion paper~\cite{NTDT2} to about
\(10^{-12}\).

The two constants are fitted by least squares in \(\log h\),
\begin{equation}
    \min_{\mathcal A,\xi_0}\sum_i
    \Bigl[\log h_{\mathrm{DNS}}(\log\kappa_i)-\log\mathcal A-\log H(\log\kappa_i+\xi_0)\Bigr]^2 ,
    \label{SM_eq_fit}
\end{equation}
over the bins \(-1\le\log\kappa_i\le0.4\), that is, by relative deviations with equal weights, separately in each time
bin. The run-to-run errors are
not used as weights: they are far below the systematic deviations, and a \(\chi^2\) built on them would measure only
those deviations. The upper limit of the range is set by the local spectral index. The DNS index falls below \(-7/2\) at
\(\log\kappa=0.28\) for \(Re_\lambda=29\), \(0.36\) for \(Re_\lambda=84\) and \(0.44\) after the extrapolation to
infinite Reynolds number, while the index of the theory never falls below \(-7/2\), the exponent of its asymptotic tail (the
pole \(p=-7/2\)). Beyond it lies the dissipation range of a simulation at finite Reynolds number, which the theory, a
limit of vanishing molecular viscosity~\cite{NTDT1}, does not contain and no shift can match. Below the lower limit the
spectrum depends steeply on \(Re_\lambda\), and its extrapolation to infinite Reynolds number is not determined: the
variants below differ there by \(0.08\) in \(\log h\) at \(\log\kappa=-1.5\) and by \(0.13\) at \(\log\kappa=-2\).

The spectra depend on the instantaneous \(Re_\lambda\) alone. Compared at equal \(Re_\lambda\), the BS and LKB
spectra differ in \(\log h\) by \(0.005\) rms over the fitted range, \(0.012\) over \(0.4\le\log\kappa\le1.5\) and
\(0.029\) over \(-2.5\le\log\kappa\le-1\); at equal times by \(0.028\), \(0.11\) and \(0.18\), and at equal ratios of the
integral scale to the box by \(0.047\), \(0.18\) and \(0.33\). Along the attractor the rms deviation from the theory over
the fitted range is \(7.6\%\) at \(Re_\lambda=29\), \(5.2\%\) at \(45\), \(3.9\%\) at \(62\) and \(2.9\%\) at \(84\), with
\(\xi_0\) from \(4.41\) to \(4.50\). These deviations are systematic, since the statistical errors are below \(0.4\%\).

The extrapolation fits \(\log h=\log h_\infty+a(\kappa)/Re_\lambda\) at fixed \(\log\kappa\) over the \(24\) time bins
of the attractor, \(12\) BS and \(12\) LKB. Its variants, a quadratic term in \(1/Re_\lambda\), the BS or the LKB runs
alone, and the window \(10\le t\le500\), differ by less than \(0.1\) in \(\log h\) for
\(-1.5\lesssim\log\kappa\lesssim1.3\), and by less than \(0.05\) for \(|\log\kappa|\le1\). A fit to the \(4682\)
individual snapshots of the attractor, each at its own \(Re_\lambda(t_n)\) and weighted by its spacing in \(\log t\),
gives the same \(\log h_\infty\) to \(0.006\). The extrapolated spectrum gives \(\xi_0=4.550\) and an rms deviation of
\(1.0\%\) (maximum \(3\%\)) over the fitted range, \(1.0\)--\(1.5\%\) for the variants; over
\(-1.5\le\log\kappa\le0.4\) the deviation is \(3.7\%\) (variants \(3.3\)--\(5.4\%\)), over \(-1\le\log\kappa\le0.8\) it
is \(5.3\%\). The earliest time bins, at \(Re_\lambda=120\)--\(170\) in the stochastization stage, deviate by
\(1.0\)--\(1.5\%\) with \(\xi_0=4.55\)--\(4.56\), although they are not fitted; the initial spectrum itself deviates by
\(5.7\%\). Outside the fitted range the deviations grow: at \(\log\kappa=1\) the DNS lies \(55\%\) below the theory at
\(Re_\lambda=84\) and \(41\%\) below after the extrapolation, which, being linear in \(1/Re_\lambda\), cannot follow a
dissipation range that recedes as \(Re_\lambda\) grows.

\subsection{Mellin amplitude of the DNS}

The same data can also be compared with the theory through the complex Mellin transform of the spectrum, the variable
in which the theory is formulated. Being an integral over all wave numbers, the Mellin transform is more sensitive than
the scaling function to the finite size of the simulation: to the infrared shells that still carry the initial data
and to the dissipation range near the largest resolved wave numbers (Sec.~S1.2), which the scaling function lets one
exclude range by range. This comparison is postponed to the forthcoming \(8192^3\) simulations.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\bibliographystyle{plainnat}
\bibliography{../bibliography}% the shared bibliography of the project root

\end{document}


==> anc/README_build.txt <==
Supplementary Material of Number Theory of Decaying Turbulence 3.
Bibliography: the shared bibliography.bib of the project root, \bibliography{../bibliography}.
The references to the main text use xr-hyper and need Migdal_NTDT3.aux, included here; regenerate it by compiling the main text and copy it here.
Build from this folder: pdflatex, bibtex, pdflatex (x2), or latexmk -pdf.


==> anc/mymacros.tex <==
  \DeclareMathOperator{\sign}{sign}
\newcommand{\Mathematica}{\textit{Mathematica\textsuperscript{\resizebox{!}{0.8ex}{\textregistered}}}}
\def\8{\infty}
\def\oh{\sfrac{1}{2}}
\def\ot{\sfrac{1}{3}}
\def\oq{\sfrac{1}{4}}
%\def\tt{\sfrac{2}{3}}
\def\ft{\sfrac{4}{3}}
\def\tq{\sfrac{3}{4}}
\def\ofi{\sfrac{1}{5}}
\def\twfi{\sfrac{2}{5}}
\def\thfi{\sfrac{3}{5}}
\def\sifi{\sfrac{6}{5}}

% \def\partial{\partial}
%\def\I{\imath\,}
%\newcommand*{\I}{\imath}%
\def\alp{\alpha}
\def\bet{\beta}
\def\gam{\gamma}
\def\lam{\lambda}
\def\eps{\epsilon}
\def\ome{\omega}
\def\del{\delta}
\def\dal{\partial_{\alpha}}
\def\dbe{\partial_{\beta}}
\def\dga{\partial_{\gamma}}
\def\dla{\partial_{\lambda}}
\def\dmu{\partial_{\mu}}
\def\dnu{\partial_{\nu}}
\def\const{\textit{ const }}
\def\undertext#1{\vtop{\hbox{#1}\kern 1pt \hrule}}
\def\Ra{\Rightarrow}
\def\lra{\longrightarrow}
\def\MO#1{O\left(#1\right)}
\def\abs#1{\left| #1\right|}
\def\tens#1{\lVert #1\rVert}
\def\pd#1{\partial_{#1}}
\def\VEV#1{\left\langle #1\right\rangle}
\def\VVEV#1{\left\langle\left\langle #1\right\rangle\right\rangle}
\def\tr{\hbox{tr}\,}
\def\diag#1{\hbox{diag}\left(#1\right)}
\def\dd#1{\frac{d}{d#1}}
\def\dbyd#1#2{\frac{d#1}{d#2}}
\def\pp#1{\frac{\partial}{\partial#1}}
\def\pbyp#1#2{\frac{\partial#1}{\partial#2}}
\def\ff#1{\frac{\delta}{\delta#1}}
\def\fbyf#1#2{\frac{\delta#1}{\delta#2}}

\def\br{\\ \nonumber && &&}
\def\inv#1{\frac{1}{#1}}
% \def\begin{eqnarray}{\begin{eqnarray}}
% \def\end{eqnarray}{\end{eqnarray}}
\def\bea{\begin{eqnarray} && &&}
\def\eea{\end{eqnarray}}
\def\ct#1{\cite{#1}}
\def\rf#1{(\ref{#1})}
\let\oldexp\exp
\renewcommand{\exp}[1]{\oldexp\left(#1\right)}
\def\INT#1#2{\int_{#1}^{#2}}
\def\IINT#1{\int_{#1}}
\def \Eabg{e_{\alpha\beta\gamma}} 
\def \E#1{e_{#1}}
\def \De#1{\delta_{#1}}
%LOCAL
\def\PBR#1{\left[#1\right]}
\def\JAC#1{\frac{\partial\left(#1\right)}{\partial\left(\rho_1,
\rho_2,\rho_3\right)}}
\def\Mint#1{\int \frac{d^{3}#1}{\left(2\pi\right)^{3}}}
\def\C{\oint_C d }
\def\Y{\Psi_C(\gamma)}
\def\Po#1{\int \frac{d^3 \rho}{4 \pi}
\frac{\rho_{#1}}{ \rho^3} }
\def\et{{\mathcal E}}
\def\CL{Clebsch}
\def\SD{Schwinger-Dyson}
\def \Schr{Schr\"odinger}
\def\PB{Poisson brackets}
\def\KO{Kolmogorov}
\def\RE{\textbf{Rey}}
\def\NS{Navier-Stokes}
\def\YM{Yang-Mills}
\def\KH{Kelvin-Helmholtz}
\def\BS{Biot-Savart}
\def\LI {Liouville}
\def\BL {Beltrami}
\def \BT{Burgers-Townsend}
\def \BRE{Birkhoff-Rott align}
\def\SYM {symplectomorphisms}
\def\GBF {$\mbox{GBF}$}
\def\PF {\mbox{pf }}
\def\DS {discontinuity surface}
\def\CVS{\textit{CVS}}
\def\CFE{Clebsch Flow align}
\def\vi{viscosity}
\def\tu{turbulent}
\def\ve{velocity}
\def\ci{circulation}
\def\pr{probability}
\def\dis{dissipation}
\def\fl{fluctuation}
\def\fu{function}
\def\dt{\partial_t\,}
\def\val{v_{\alpha}}
\def\vbe{v_{\beta}}
\def\vga{v_{\gamma}}
\def\vla{v_{\lambda}}
\def\ral{r_{\alpha}}
\def\rbe{r_{\beta}}
\def\rga{r_{\gamma}}
\def\rla{r_{\lambda}}
\def\rmu{r_{\mu}}
\def\rnu{r_{\nu}}
\def\oal{\omega_{\alpha}}
\def\obe{\omega_{\beta}}
\def\oga{\omega_{\gamma}}
\def\ola{\omega_{\lambda}}
\def\omu{\omega_{\mu}}
\def\onu{\omega_{\nu}}
\newcommand{\Mod}[1]{\ (\mathrm{mod}\ #1)}
% \DeclarePairedDelimiter{\norm}{\lVert}{\rVert}
\def\Xint#1{\mathchoice
   {\XXint\displaystyle\textstyle{#1}}%
   {\XXint\textstyle\scriptstyle{#1}}%
   {\XXint\scriptstyle\scriptscriptstyle{#1}}%
   {\XXint\scriptscriptstyle\scriptscriptstyle{#1}}%
   \!\int}
\def\XXint#1#2#3{{\setbox0=\hbox{$#1{#2#3}{\int}$}
     \vcenter{\hbox{$#2#3$}}\kern-.5\wd0}}
\def\ddashint{\Xint=}
\def\dashint{\Xint-}
\def\pint{\Xint/}
% \DeclarePairedDelimiter\ceil{\lceil}{\rceil}
% \DeclarePairedDelimiter\floor*{\lfloor}{\rfloor}
\newcommand{\image}[2][\empty]{\begin{center}\begin{adjustbox}{max size={\textwidth}{\textheight}}\includegraphics[#1]{#2}\end{adjustbox}\end{center}}
\newcommand{\bZ}{\mathbb{Z}}
\newcommand{\bS}{\mathbb{S}}
\newcommand{\bR}{\mathbb{R}}
\newcommand{\bD}{\mathbb{D}}
\newcommand{\bT}{\mathbb{T}}
\newcommand{\bC}{\mathbb{C}}
\DeclareMathOperator*{\argmax}{arg\,max}
\DeclareMathOperator*{\argmin}{arg\,min}
\DeclareMathOperator{\sech}{sech}
\DeclareMathOperator{\csch}{csch}
\DeclareMathOperator{\arcsec}{arcsec}
\DeclareMathOperator{\arccot}{arcCot}
\DeclareMathOperator{\arccsc}{arcCsc}
\DeclareMathOperator{\arccosh}{arcCosh}
\DeclareMathOperator{\arcsinh}{arcsinh}
\DeclareMathOperator{\arctanh}{arctanh}
\DeclareMathOperator{\arcsech}{arcsech}
\DeclareMathOperator{\arccsch}{arcCsch}
\DeclareMathOperator{\arccoth}{arcCoth} 
\DeclareMathOperator{\erf}{erf}
\DeclareMathOperator{\Li}{Li} 
\renewcommand{\Re}{\textbf{Re }}
\renewcommand{\Im}{\textbf{Im }}
\def\Binom#1#2{\dbinom{#1}{#2}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% For quotient groups / modding equiv relations
%%%% Use: \quot{A}{B} --> (A/B)
\newcommand*\quot[2]{\left({^{\textstyle #1}\big/_{\textstyle #2}}\right)}
\newcommand{\tpmod}[1]{{\@displayfalse\Mod{#1}}}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage[english]{babel}

%\usepackage{mathtools}
%\DeclarePairedDelimiter\ceil{\lceil}{\rceil}
%\DeclarePairedDelimiter\floor{\lfloor}{\rfloor}
% \usepackage{draftwatermark}
% \SetWatermarkText{Draft}
% \SetWatermarkScale{1}
\newcommand{\pct}[2]{
\begin{figure}
    \centering
    % \fbox{\makebox[5cm][c]{Picture}\rule[-1.5cm]{0pt}{3cm}}
    \includegraphics[width=0.85\textwidth]{#1.eps}
    \caption{#2}
    \label{fig::#1}
\end{figure}
}
\newcommand{\pctPDFRot}[2]{
\begin{figure}
    \centering
    % \fbox{\makebox[5cm][c]{Picture}\rule[-1.5cm]{0pt}{3cm}}
    \includegraphics[angle=-90,width=1.0\textwidth]{#1.pdf}
    \caption{#2}
    \label{fig::#1}
\end{figure}
}

\newcommand{\pctPDF}[2]{
\begin{figure}
    \centering
    % \fbox{\makebox[5cm][c]{Picture}\rule[-1.5cm]{0pt}{3cm}}
    \includegraphics[width=\textwidth]{#1.pdf}
    \caption{#2}
    \label{fig::#1}
\end{figure}
}
\newcommand{\pctWPDF}[3]{
\begin{figure}
    \centering
    % \fbox{\makebox[5cm][c]{Picture}\rule[-1.5cm]{0pt}{3cm}}
    \includegraphics[width=#1\textwidth]{#2.pdf}
    \caption{#3}
    \label{fig::#2}
\end{figure}
}

\newtheorem{mytheorem}{Theorem}
